MeV-GeV Polarimetry with $\gamma \to e^+e^-$: Asserting the Performance of Silicon Strip Detectors-Based Telescopes

The polarimetry of gamma rays converting to an $e^+e^-$ pair would open a new window on the high-energy gamma-ray sky by, among other things, providing insight into the radiation mechanism in pulsars (curvature or synchrotron) or deciphering the composition of the gamma-ray emitting jets in blazars (leptonic or lepto-hadronic). The performance of polarimeters based on homogeneous active targets (gas detectors (MeV, HARPO) or emulsions (GeV, GRAINE) has been studied both with simulation and by the analysis of data collected with telescope prototypes on linearly-polarised gamma-ray beams, and found to be excellent. The present (Fermi LAT), AGILE and future project (AMEGO, ASTROGAM) gamma-ray missions, though, are using active targets based on silicon strip detectors (SSD). No demonstration of a non-zero effective polarisation asymmetry with SSDs has been published to date, be it only with simulated data, and sensitivity estimations were obtained from an assumed value of the effective polarisation asymmetry. I present a characterisation of the potential of SSD-based active targets for polarimetry with gamma-ray conversions to pairs and the development of various methods to improve on the sensitivity. This work could pave the way to providing the polarimetry of the brightest gamma-ray sources of the sky from the decade of data collected by the Fermi LAT and by AGILE, and to guiding the design of future missions.

==> spec.f <==
      program spec      
      integer nhist
      parameter (nhist=2 00 000)
      real h
      common/pawc/h(nhist)

      real x(8,144)

      call hlimit(nhist)
      call hbook1(100,' ',30,0.,0.03,0.)
      read (5,*) x
      
      do i=1,144
        call hfill(100,x(5,i),0.,1.)
      enddo
 
      call hrput(0,'spec.hbook','n')      
 9    format(a9,i9)
      end

